Ready-to-use post-Newtonian gravitational waveforms for binary black holes with non-precessing spins: An update

For black-hole binaries whose spins are (anti-) aligned with respect to the orbital angular momentum of the binary, we compute the frequency domain phasing coefficients including the quadratic-in-spin terms up to the third post-Newtonian (3PN) order, the cubic-in-spin terms at the leading order, 3.5PN, and the spin-orbit effects up to the 4PN order. In addition, we obtain the 2PN spin contributions to the amplitude of the frequency-domain gravitational waveforms for non-precessing binaries, using recently derived expressions for the time-domain polarization amplitudes of binaries with generic spins, complete at that accuracy level. These two results are updates to Arun et al. (2009) [1] for amplitude and Wade et al. (2013) [2] for phasing. They should be useful to construct banks of templates that model accurately non-precessing inspiraling binaries, for parameter estimation studies, and or constructing analytical template families that accounts for the inspiral-merger-ringdown phases of the binary.

==> supl-mkaf16.m <==
"-------------------------------------------------------------------------------------------------"
"Complete list of polarisation amplitude coefficients including the 'ones' which are listed in"
"Sec: IIB of the paper."
"-------------------------------------------------------------------------------------------------"
Ckn[1, 0] = 0
Ckn[2, 0] = (((-2*I)*c*CF - (1 + c^2)*PF)*\[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 0] = 0
Ckn[4, 0] = 0
Ckn[5, 0] = 0
Ckn[6, 0] = 0

Ckn[1, 1] = (((-3*I)/4)*c*CF + (-5/8 - c^2/8)*PF)*s*\[Delta]*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 1] = 0
Ckn[3, 1] = ((((9*I)/4)*c*CF + (9/8 + (9*c^2)/8)*PF)*s*\[Delta]*
     \[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 1] = 0
Ckn[5, 1] = 0
Ckn[6, 1] = 0

Ckn[1, 2] = (I*c*CF + PF)*s*(\[Chi]adl + \[Delta]*\[Chi]sdl)*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 2] = ((PF*(1385/672 + c^2*(265/672 + (11*\[Nu])/24) + c^4*(-1/3 + \[Nu]) - 
        (109*\[Nu])/24) + I*CF*(c*(387/112 - (85*\[Nu])/12) + 
        c^3*(-4/3 + 4*\[Nu])))*\[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 2] = 0
Ckn[4, 2] = ((PF*(-4/3 + c^4*(4/3 - 4*\[Nu]) + 4*\[Nu]) + 
      I*CF*(c^3*(8/3 - 8*\[Nu]) + c*(-8/3 + 8*\[Nu])))*
     \[CapitalTheta][-f + 4*Fcut])/2
Ckn[5, 2] = 0
Ckn[6, 2] = 0

Ckn[1, 3] = s*\[Delta]*(I*CF*(c*(-155/896 - (145*\[Nu])/96) + 
       c^3*(-5/96 + (5*\[Nu])/48)) + 
     PF*(-2119/5376 + c^2*(937/5376 - (3*\[Nu])/64) + 
       c^4*(-1/192 + \[Nu]/96) - (263*\[Nu])/192))*\[CapitalTheta][-f + Fcut]
Ckn[2, 3] = ((PF*((-27/8 - (27*c^2)/8)*\[Delta]*\[Chi]adl + 
        (-27/8 + c^2*(-27/8 - (7*\[Nu])/2) + (9*\[Nu])/2)*\[Chi]sdl) + 
      I*CF*((-27*c*\[Delta]*\[Chi]adl)/4 + 
        (-4*c^3*\[Nu] + c*(-27/4 + 5*\[Nu]))*\[Chi]sdl))*
     \[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 3] = (s*\[Delta]*(PF*(-6969/1792 + c^4*(81/128 - (81*\[Nu])/64) + 
        c^2*(-2811/1792 + (27*\[Nu])/64) + (81*\[Nu])/16) + 
      I*CF*(c^3*(135/64 - (135*\[Nu])/32) + c*(-6213/896 + (135*\[Nu])/16)))*
     \[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 3] = 0
Ckn[5, 3] = (s*\[Delta]*(PF*(625/384 - (625*\[Nu])/192 +
        c^4*(-625/384 + (625*\[Nu])/192)) +
      I*CF*(c*(625/192 - (625*\[Nu])/96) + c^3*(-625/192 + (625*\[Nu])/96)))*
     \[CapitalTheta][-f + 5*Fcut])/Sqrt[5]
Ckn[6, 3] = 0

Ckn[1, 4] = s*(PF*((-711/448 + (173*\[Nu])/48 + c^2*(-65/192 + (83*\[Nu])/48))*
        \[Chi]adl + \[Delta]*(-711/448 + c^2*(-65/192 - (23*\[Nu])/48) + 
         (33*\[Nu])/16)*\[Chi]sdl + \[Delta]*((11*I)/40 + (5*Pi)/8 + 
         c^2*((7*I)/40 + Pi/8 + (I/4)*Log[2]) + ((5*I)/4)*Log[2])) + 
     I*CF*(((c^3*\[Nu])/8 + c*(-647/336 + (125*\[Nu])/24))*\[Chi]adl + 
       \[Delta]*(-(c^3*\[Nu])/8 + c*(-647/336 + (41*\[Nu])/24))*\[Chi]sdl + 
       c*\[Delta]*((9*I)/20 + (3*Pi)/4 + ((3*I)/2)*Log[2])))*
    \[CapitalTheta][-f + Fcut]
Ckn[2, 4] = ((I*CF*(c*(114020009/20321280 + (133411*\[Nu])/8064 - 
          (7499*\[Nu]^2)/576) + c^5*(-1/4 + (5*\[Nu])/4 - (5*\[Nu]^2)/4) + 
        c^3*(5777/2520 - (5555*\[Nu])/504 + (34*\[Nu]^2)/3) + 
        c*(49/16 - 12*\[Nu])*\[Chi]adl^2 + (49*c*\[Delta]*\[Chi]adl*
          \[Chi]sdl)/8 + c*(49/16 - \[Nu]/4)*\[Chi]sdl^2) + 
      PF*(113419241/40642560 + (152987*\[Nu])/16128 - (11099*\[Nu]^2)/1152 + 
        c^6*(-1/24 + (5*\[Nu])/24 - (5*\[Nu]^2)/24) + 
        c^4*(1693/2016 - (5723*\[Nu])/2016 + (13*\[Nu]^2)/12) + 
        c^2*(165194153/40642560 - (149*\[Nu])/1792 + (6709*\[Nu]^2)/1152) + 
        (49/32 + c^2*(49/32 - 6*\[Nu]) - 6*\[Nu])*\[Chi]adl^2 + 
        (49/16 + (49*c^2)/16)*\[Delta]*\[Chi]adl*\[Chi]sdl + 
        (49/32 + c^2*(49/32 - \[Nu]/8) - \[Nu]/8)*\[Chi]sdl^2))*
     \[CapitalTheta][-f + 2*Fcut])/Sqrt[2]
Ckn[3, 4] = (s*(PF*((195/64 + c^2*(195/64 - (249*\[Nu])/16) - (141*\[Nu])/16)*
         \[Chi]adl + \[Delta]*(195/64 - (39*\[Nu])/16 + 
          c^2*(195/64 + (69*\[Nu])/16))*\[Chi]sdl + 
        \[Delta]*((-189*I)/40 + (9*Pi)/8 - ((27*I)/4)*Log[2] + 
          c^2*((-189*I)/40 + (9*Pi)/8 - ((27*I)/4)*Log[2] + 
            ((27*I)/4)*Log[3]) + ((27*I)/4)*Log[3])) + 
      I*CF*((c*(195/32 - 21*\[Nu]) - (27*c^3*\[Nu])/8)*\[Chi]adl + 
        \[Delta]*(c*(195/32 - (3*\[Nu])/2) + (27*c^3*\[Nu])/8)*\[Chi]sdl + 
        c*\[Delta]*((-189*I)/20 + (9*Pi)/4 - ((27*I)/2)*Log[2] + 
          ((27*I)/2)*Log[3])))*\[CapitalTheta][-f + 3*Fcut])/Sqrt[3]
Ckn[4, 4] = ((-1 + c^2)*(PF*(-16109 + 66835*\[Nu] - 49140*\[Nu]^2) + 
      (8064*I)*c^3*CF*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      2688*c^4*PF*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
      5*c^2*PF*(1609 - 5303*\[Nu] + 1764*\[Nu]^2) - 
      (10*I)*c*CF*(2953 - 12023*\[Nu] + 8484*\[Nu]^2))*
     \[CapitalTheta][-f + 4*Fcut])/5040
Ckn[5, 4] = 0
Ckn[6, 4] = (-27*Sqrt[3/2]*((2*I)*c*CF + PF + c^2*PF)*s^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
     \[CapitalTheta][-f + 6*Fcut])/40
"-------------------------------------------------------------------------------------------------"
"Complete list of mode amplitudes contributing at 2PN level, listed in Sec: III of the paper."
"-------------------------------------------------------------------------------------------------"
H[2, 2] = -1 + (323/224 - (451*\[Nu])/168)*Subscript[V, 2]^2 + 
    ((-27*\[Delta]*\[Chi]adl)/8 + (-27/8 + (11*\[Nu])/6)*\[Chi]sdl)*
     Subscript[V, 2]^3 + (27312085/8128512 + (1975055*\[Nu])/338688 - 
      (105271*\[Nu]^2)/24192 + (113/32 - 14*\[Nu])*\[Chi]adl^2 + 
      (113*\[Delta]*\[Chi]adl*\[Chi]sdl)/16 + (113/32 - \[Nu]/8)*\[Chi]sdl^2)*
     Subscript[V, 2]^4
H[2, 1] = -(Sqrt[2]*(\[Delta]*Subscript[V, 1] + 
      ((-3*\[Chi]adl)/2 - (3*\[Delta]*\[Chi]sdl)/2)*Subscript[V, 1]^2 + 
      \[Delta]*(335/672 + (117*\[Nu])/56)*Subscript[V, 1]^3 + 
      ((4771/1344 - (11941*\[Nu])/336)*\[Chi]adl + 
        \[Delta]*(4771/1344 - (2549*\[Nu])/336)*\[Chi]sdl + 
        \[Delta]*(-I/2 - Pi - (2*I)*Log[2]))*Subscript[V, 1]^4))/3
H[3, 3] = -(3*Sqrt[5/7]*(\[Delta]*Subscript[V, 3] + 
      \[Delta]*(-1945/672 + (27*\[Nu])/8)*Subscript[V, 3]^3 + 
      ((161/24 - (85*\[Nu])/3)*\[Chi]adl + \[Delta]*(161/24 - (17*\[Nu])/3)*
         \[Chi]sdl + \[Delta]*((-21*I)/5 + Pi - (6*I)*Log[2] + (6*I)*Log[3]))*
       Subscript[V, 3]^4))/4
H[3, 2] = -(Sqrt[5/7]*((1 - 3*\[Nu])*Subscript[V, 2]^2 + 
       4*\[Nu]*\[Chi]sdl*Subscript[V, 2]^3 + 
       (-10471/10080 + (12325*\[Nu])/2016 - (589*\[Nu]^2)/72)*
        Subscript[V, 2]^4))/3
H[3, 1] = -(\[Delta]*Subscript[V, 1] + \[Delta]*(-1049/672 + (17*\[Nu])/24)*
      Subscript[V, 1]^3 + ((161/24 - (73*\[Nu])/3)*\[Chi]adl + 
       \[Delta]*(161/24 - (29*\[Nu])/3)*\[Chi]sdl + 
       \[Delta]*((-7*I)/5 - Pi - (2*I)*Log[2]))*Subscript[V, 1]^4)/
    (12*Sqrt[7])
H[4, 4] = (-4*Sqrt[10/7]*((1 - 3*\[Nu])*Subscript[V, 4]^2 + 
      (-158383/36960 + (128221*\[Nu])/7392 - (1063*\[Nu]^2)/88)*
       Subscript[V, 4]^4))/9
H[4, 3] = -(3*Sqrt[3/35]*(\[Delta]*(1 - 2*\[Nu])*Subscript[V, 3]^3 + 
      ((5*\[Nu]*\[Chi]adl)/2 - (5*\[Delta]*\[Nu]*\[Chi]sdl)/2)*
       Subscript[V, 3]^4))/4
H[4, 2] = -(Sqrt[5]*((1 - 3*\[Nu])*Subscript[V, 2]^2 + 
       (-105967/36960 + (75805*\[Nu])/7392 - (439*\[Nu]^2)/88)*
        Subscript[V, 2]^4))/63
H[4, 1] = -(\[Delta]*(1 - 2*\[Nu])*Subscript[V, 1]^3 + 
     ((5*\[Nu]*\[Chi]adl)/2 - (5*\[Delta]*\[Nu]*\[Chi]sdl)/2)*
      Subscript[V, 1]^4)/(84*Sqrt[5])
H[5, 5] = -(125*Sqrt[5/33]*\[Delta]*(1 - 2*\[Nu])*Subscript[V, 5]^3)/96
H[5, 4] = (-16*Sqrt[2/165]*(1 - 5*\[Nu] + 5*\[Nu]^2)*Subscript[V, 4]^4)/9
H[5, 3] = -(9*\[Delta]*(1 - 2*\[Nu])*Subscript[V, 3]^3)/(32*Sqrt[55])
H[5, 2] = (-2*(1 - 5*\[Nu] + 5*\[Nu]^2)*Subscript[V, 2]^4)/(27*Sqrt[55])
H[5, 1] = -(\[Delta]*(1 - 2*\[Nu])*Subscript[V, 1]^3)/(144*Sqrt[770])
H[6, 6] = (-18*Sqrt[3/143]*(1 - 5*\[Nu] + 5*\[Nu]^2)*Subscript[V, 6]^4)/5
H[6, 5] = 0
H[6, 4] = (-128*(1 - 5*\[Nu] + 5*\[Nu]^2)*Subscript[V, 4]^4)/(495*Sqrt[39])
H[6, 3] = 0
H[6, 2] = (-2*(1 - 5*\[Nu] + 5*\[Nu]^2)*Subscript[V, 2]^4)/(297*Sqrt[65])
H[6, 1] = 0
"--------------------------------------------------------------------------------------------------------"
"The full (4PN) phasing formula including the contributions listed in Sec: IIA of the paper."
"--------------------------------------------------------------------------------------------------------"
TF28Phasing = (3*(1 + v^2*(3715/756 + (55*\[Eta])/9) + 
      v^3*(-16*Pi + (113*\[Delta]*\[Chi]adl)/3 + (113/3 - (76*\[Eta])/3)*
         \[Chi]sdl) + v^4*(15293365/508032 + (27145*\[Eta])/504 + 
        (3085*\[Eta]^2)/72 + (-405/8 + 200*\[Eta])*\[Chi]adl^2 - 
        (405*\[Delta]*\[Chi]adl*\[Chi]sdl)/4 + (-405/8 + (5*\[Eta])/2)*
         \[Chi]sdl^2) + v^7*((77096675*Pi)/254016 + (378515*Pi*\[Eta])/1512 - 
        (74045*Pi*\[Eta]^2)/756 + (-25150083775/3048192 + 
          (10566655595*\[Eta])/762048 - (1042165*\[Eta]^2)/3024 + 
          (5345*\[Eta]^3)/36 + (14585/8 - 7270*\[Eta] + 80*\[Eta]^2)*
           \[Chi]adl^2)*\[Chi]sdl + (14585/24 - (475*\[Eta])/6 + 
          (100*\[Eta]^2)/3)*\[Chi]sdl^3 + \[Delta]*
         ((-25150083775/3048192 + (26804935*\[Eta])/6048 - 
            (1985*\[Eta]^2)/48)*\[Chi]adl + (14585/24 - 2380*\[Eta])*
           \[Chi]adl^3 + (14585/8 - (215*\[Eta])/2)*\[Chi]adl*\[Chi]sdl^2)) + 
      v^6*(11583231236531/4694215680 - (640*Pi^2)/3 - (6848*\[Gamma]E)/21 - 
        (15737765635*\[Eta])/3048192 + (2255*Pi^2*\[Eta])/12 + 
        (76055*\[Eta]^2)/1728 - (127825*\[Eta]^3)/1296 + 
        (75515/288 - (263245*\[Eta])/252 - 480*\[Eta]^2)*\[Chi]adl^2 + 
        ((2270*Pi)/3 - 520*Pi*\[Eta])*\[Chi]sdl + 
        (75515/288 - (232415*\[Eta])/504 + (1255*\[Eta]^2)/9)*\[Chi]sdl^2 + 
        \[Delta]*((2270*Pi*\[Chi]adl)/3 + (75515/144 - (8225*\[Eta])/18)*
           \[Chi]adl*\[Chi]sdl) - (6848*Log[4])/21 - (6848*Log[v])/21) + 
      v^8*((233915*Pi*\[Delta]*\[Chi]adl)/168 - 
        (99185*Pi*\[Delta]*\[Eta]*\[Chi]adl)/252 + (233915*Pi*\[Chi]sdl)/
         168 - (3970375*Pi*\[Eta]*\[Chi]sdl)/2268 + 
        (19655*Pi*\[Eta]^2*\[Chi]sdl)/189 - (233915*Pi*\[Delta]*\[Chi]adl*
          Log[v])/56 + (99185*Pi*\[Delta]*\[Eta]*\[Chi]adl*Log[v])/84 - 
        (233915*Pi*\[Chi]sdl*Log[v])/56 + (3970375*Pi*\[Eta]*\[Chi]sdl*
          Log[v])/756 - (19655*Pi*\[Eta]^2*\[Chi]sdl*Log[v])/63) + 
      v^5*((38645*Pi)/756 - (65*Pi*\[Eta])/9 + 
        \[Delta]*(-732985/2268 - (140*\[Eta])/9)*\[Chi]adl + 
        (-732985/2268 + (24260*\[Eta])/81 + (340*\[Eta]^2)/9)*\[Chi]sdl + 
        ((38645*Pi)/252 - (65*Pi*\[Eta])/3 + \[Delta]*(-732985/756 - 
            (140*\[Eta])/3)*\[Chi]adl + (-732985/756 + (24260*\[Eta])/27 + 
            (340*\[Eta]^2)/3)*\[Chi]sdl)*Log[v])))/(256*v^5*\[Eta])

